Irrationality measures for $\Gamma(1/4)$ and $\Gamma(1/3)$

Let $\mu$ denote the irrationality exponent. Bruiltet proved in 2002 that $\mu(\Gamma(1/4))\le 10^{143}$ and $\mu(\Gamma(1/3))\le 10^{151}$. We prove $\mu(\Gamma(1/4))\le 3.24\cdot 10^{26}$ and $\mu(\Gamma(1/3))\le 1.74\cdot 10^{26}$, with explicit thresholds $h(p/q)\ge 5.4\cdot 10^{7}$ and $h(p/q)\ge 4.7\cdot 10^{7}$ respectively, against $10^{75}$ and $10^{79}$ in the published statements. The proof keeps the architecture of Bruiltet's argument -- Philippon's transcendence criterion together with a zero estimate in commutative algebraic groups -- and replaces three of its ingredients. First, an approximate Schwarz principle based on Hermite interpolation replaces the gravitation estimate of Reyssat; on a lattice point set its cost per node is governed by a lattice energy and drops from about 3.7 to about 1.0. Second, a summation lemma for the failure of Diaz's approximation lemma sharpens the passage from an approximation measure to an irrationality measure. Third, the auxiliary point is taken at a torsion point of order 4, respectively 3, which lowers the degree of the base field from 8d to 2d. All numerical constants are produced by a verifier run in interval arithmetic, supplied as ancillary files.

==> anc/GEN_tables.py <==
# -*- coding: utf-8 -*-
"""

David Niedbala Giraudin, ORCID 0009-0009-1526-1178.
Technical assistance: Claude (Anthropic).
GEN_tables.py  --  generator of the slope tables of Theorem A*, in INTERVAL
ARITHMETIC. Ancillary file, companion to VERIF_gamma.py.

Cell by cell, it recomputes the certified upper bound for the slope in
    log Dist(theta, alpha) >= -A (h(alpha) + log(1+d)) d**(3/2) sqrt(log(1+d))
for the two lattices of the note, and writes the tables embedded in VERIF_gamma.py.

Each cell is first optimised in floating point over the free parameters
(M, D2, rL, lambda, phi), then the chosen configuration is RE-EVALUATED in interval
arithmetic; only the upper endpoint of the interval is kept, inflated by 1 + 1e-12.
Any admissible configuration yields a valid bound, so the optimisation only decides
how good the certified value is, never whether it is correct. The tables are the
running maxima.

Every one of the 3489 cells is certified by this single procedure, including the
low-degree ones. The search proceeds upwards, each cell warm-started from the
configuration retained at the previous one; the first cell is seeded instead by a
wide sweep, since at d close to 1 the optimum lies far from the scaling law that
governs large degrees. Should a cell admit no configuration at all, it is written
as null, meaning "no certified bound at this degree" -- never 0, which would read
as a slope of zero and silently produce an invalid bound.

Dependencies: numpy and mpmath (mpmath is required by this generator only, not by
the verifier). Indicative running time: a few minutes per table on a current machine.
No arguments: every parameter is fixed below.
"""
import math, json, time, sys
import numpy as np
from mpmath import mp, iv, mpf

mp.dps = 50
iv.dps = 40

# ----------------------------- PARAMETERS (all fixed) ------------------------
D_MAX      = float(1e30)     # largest degree covered
RATIO      = float(1.02)     # geometric ratio of the cells
K_SUMS     = int(1000)       # resolution of the per-cell sums
RHO0       = float(200.0)    # radius of exact lattice enumeration
SAFETY     = float(1e-12)    # final inflation of each cell
PHIS       = (float(0.8), float(0.9), float(1.0), float(1.15), float(1.3), float(1.5708))
LAMG       = (float(3.5), float(4.0), float(4.6), float(5.2), float(5.9))
RLS        = (float(1.5), float(1.7), float(2.0))
PASSES     = int(6)          # contracting local search: number of passes
SPREAD     = float(0.6)      # initial half-width, halved at each pass
# -----------------------------------------------------------------------------

def up(x):
    return float(mp.mpf(x.b))

def lo(x):
    return float(mp.mpf(x.a))

GEO = {'sq':  dict(hs=float(1.0), y0=float(0.25), rl=math.sqrt(float(2.0))),
       'hex': dict(hs=math.sqrt(float(3.0))/float(2.0),
                   y0=float(1.0)/(float(2.0)*math.sqrt(float(3.0))), rl=float(2.0))}

def masser(g2, g3):
    """Constant A0 in the bound |sigma(z)| <= exp(A0 + B* |z|**2), in Masser's form:
       0.973 + (1/8) log+|j| - (1/12) log|Delta|, where log+ is max(0, log)."""
    Delta = g2**3 - 27*g3**2
    j = 1728*g2**3/Delta
    return mpf('0.973') + mp.log(max(mpf(1), abs(j)))/8 - mp.log(abs(Delta))/12

def constants(geo):
    """Exact constants of the two curves: y**2 = 4x**3 - 4x at the point (w1+w2)/4,
       and y**2 = 4x**3 - 1 at the point (2w1+w2)/3."""
    if geo == 'sq':
        w1 = mp.gamma(mpf(1)/4)**2/mp.sqrt(8*mp.pi)
        Vol = w1**2
        wp, wpp = mpf(1), 2*mp.sqrt(2)
        z0 = w1*mp.sqrt(2)/4
        q = mp.exp(-mp.pi)
        sig = abs((w1/mp.pi)*mp.exp((mp.pi/w1)*(mp.mpc(w1, w1)/4)**2/(2*w1))
                  * mp.jtheta(1, mp.pi*(mp.mpc(w1, w1)/4)/w1, q)/mp.jtheta(1, 0, q, 1))
        g2, g3 = mpf(4), mpf(0)
        A0 = masser(g2, g3)
        hP = mp.log(wpp)
    else:
        w1 = mp.gamma(mpf(1)/3)**3/(2*mp.pi)
        Vol = mp.sqrt(3)/2*w1**2
        wp, wpp = mpf(0), mpf(1)
        z0 = w1/mp.sqrt(3)
        sig = mp.exp(mp.sqrt(3)*mp.pi/9)
        g2, g3 = mpf(0), mpf(1)
        A0 = masser(g2, g3)
        hP = mpf(0)
    Bs = mp.pi/(2*Vol)
    I = lambda v: iv.mpf([float(mp.mpf(v)*(1 - mpf(10)**-30) - mpf(10)**-30),
                          float(mp.mpf(v)*(1 + mpf(10)**-30) + mpf(10)**-30)])
    C = dict(w1=I(w1), Bs=I(Bs), A0=I(A0), wp=I(wp), wpp=I(wpp), sig=I(sig),
             hP=I(hP), z0=I(z0), dz=I(z0), Pinf=I(max(mpf(1), wpp)),
             delta=I(min(mpf(1), w1)), aD=int(2))
    C['A1s'] = 2*C['A0'] + iv.log(C['wp'] + iv.exp(2*C['Bs']*C['z0']**2)/C['sig']**2)
    C['c6'] = iv.log(2/C['dz']*max(up(24/(C['wpp']*C['dz']**2)), float(1.0)))
    C['cl'] = -iv.log(C['sig'])
    return C

def cell_sums(K):
    u = np.arange(K)/float(K)
    U, V = np.meshgrid(u, u, indexing='ij')
    RF = np.minimum(float(1.0), np.sqrt((U + float(1.0)/K)**int(2) + (V + float(1.0)/K)**int(2)))
    CS = {}
    for ph in PHIS:
        m = (U*U + V*V <= float(1.0)) & (V <= math.sin(ph))
        rf = RF[m]
        CS[('Q2', ph)] = float(4.0)*float(np.sum(rf*rf))/(K*K)*(float(1.0) + float(1e-9))
        CS[('LG', ph)] = float(4.0)*float(np.sum(np.log1p(rf)))/(K*K)*(float(1.0) + float(1e-9))
        for lam in LAMG:
            CS[('G', ph, lam)] = float(4.0)*float(np.sum(np.log((float(1.0) + rf)/(float(1.0) + rf/(lam*lam))))) \
                                 /(K*K)*(float(1.0) + float(1e-9)) + float(1e-15)
    return CS

def lattice(geo):
    n = int(RHO0*float(1.2)) + int(2)
    a = np.arange(-n, n + int(1), dtype=np.int64)
    A, B = np.meshgrid(a, a, indexing='ij')
    A = A.ravel().astype(float); B = B.ravel().astype(float)
    nn = A*A + B*B if geo == 'sq' else A*A - A*B + B*B
    nn = nn[(nn > float(0.0)) & (nn <= RHO0*RHO0)]
    ln = float(0.5)*np.log(np.sort(nn))
    return dict(n0=int(len(ln)), L0=float(np.sum(ln)),
                S10=float(np.sum(np.exp(-ln))), S20=float(np.sum(np.exp(float(-2.0)*ln))))

def iv_asin(x):
    a = max(mpf(-1), mpf(x.a)); b = min(mpf(1), mpf(x.b))
    return iv.mpf([float(mp.asin(a) - mpf(10)**-30), float(mp.asin(b) + mpf(10)**-30)])

def Fint(y, rho):
    return y*iv.sqrt(rho**int(2) - y**int(2)) + rho**int(2)*iv_asin(y/rho)

def tails_iv(geo, LAT, n):
    g = GEO[geo]
    hs = iv.mpf(1) if geo == 'sq' else iv.sqrt(3)/2
    d = iv.mpf(g['rl']); c = hs/iv.pi
    i1 = max(iv.mpf(LAT['n0']), iv.mpf(float(((RHO0 + g['rl'])**2/float(mp.mpf(c.b)) - 1))))
    nn = iv.mpf(n)
    u = lambda x: iv.sqrt(c*(x + 1))
    FL = lambda x: ((u(x)**int(2) - d**int(2))*iv.log(u(x) - d) - u(x)**int(2)/2 - d*u(x))/c
    F1 = lambda x: 2*(u(x) + d*iv.log(u(x) - d))/c
    F2 = lambda x: 2*(iv.log(u(x) - d) - d/(u(x) - d))/c
    L = iv.mpf(LAT['L0']) - iv.mpf(1e-6) + (i1 - LAT['n0'])*iv.log(iv.mpf(RHO0)) + FL(nn) - FL(i1)
    S1 = iv.mpf(LAT['S10']) + iv.mpf(1e-6) + (i1 - LAT['n0'])/RHO0 + F1(nn) - F1(i1)
    S2 = iv.mpf(LAT['S20']) + iv.mpf(1e-6) + (i1 - LAT['n0'])/(RHO0*RHO0) + F2(nn) - F2(i1)
    return L, S1, S2

def slope_iv(d, k, D2, rL, lam, ph, C, geo, CS, LAT):
    """Certified evaluation, in interval arithmetic, of the configuration chosen by
       the floating-point search. Returns the upper endpoint, or None if the
       configuration is not admissible."""
    g = GEO[geo]
    hs = iv.mpf(1) if geo == 'sq' else iv.sqrt(3)/2
    M = int(2)*k + int(1)
    rho = (hs*k + 1)/iv.sin(iv.mpf(ph))
    I = Fint(hs*k + iv.mpf(g['y0']), rho) - Fint(-hs*k + iv.mpf(g['y0']), rho)
    NPlo = I/hs - 6*rho - M; NPhi = I/hs + 6*rho + M
    if lo(NPlo) <= float(2.0): return None
    s_ = rho/K_SUMS; rl = iv.mpf(g['rl'])
    cf = 1 + 4*rl/s_ + iv.pi*rl**int(2)/s_**int(2)
    Elo = NPlo*iv.log(lam) - rho**int(2)/hs*iv.mpf(CS[('G', ph, lam)])*cf
    w1 = C['w1']; Rd = rho*w1; R = Rd + 1; r = lam*R
    a = iv.mpf(C['aD'])*iv.mpf(d); q = 1/(iv.mpf(rL) - 1); mu = iv.mpf(M)/(D2 + 1)
    gro = 2*rL*mu*(C['A0'] + C['Bs']*(lam*R)**int(2)) \
          + rL*mu*iv.mpf(max(float(0.0), up(C['A1s'] - 2*C['A0'])))
    tco = rL*max(float(96.0)*D2, float(48.0)*M)/iv.mpf(D2 + 1)
    l1 = iv.log(120) + C['hP']/2 + iv.log(D2); cD = iv.log(4) + C['hP']
    phij = tco*l1 + rL*mu*cD; phi0 = l1 + rL*mu*cD
    lp = iv.log(30) + iv.log(C['Pinf'])/2; lq = iv.log(4) + iv.log(C['Pinf'])
    rhoj = iv.mpf(max(up(tco*lp + rL*mu*lq), up(2*rL*mu*C['cl'])))
    rho0 = iv.mpf(max(up(lp + rL*mu*lq), up(2*rL*mu*C['cl'])))
    Qv = Elo - gro - (a*phij + rhoj + q*(a*phi0 + rho0))
    if lo(Qv) <= float(0.0): return None
    tau = a*D2*(1 + q)/Qv
    V1 = 2*rL*mu*(C['A0'] + C['Bs']*(Rd + 1)**int(2)) + (C['c6'] + iv.log(2))*tco \
         + tco*lp + rL*mu*lq
    L, S1w, S2w = tails_iv(geo, LAT, lo(NPlo) - float(1.0))
    Labs = L + (NPlo - 1)*iv.log(w1)
    z0 = C['z0']
    ann = iv.pi*((Rd + z0 + rl*w1)**int(2) - max(iv.mpf(0), Rd - z0 - rl*w1)**int(2))/(hs*w1**int(2))
    p1 = NPhi*z0 + ann*(Rd + z0)/2
    S2y = Rd**int(2)*(rho**int(2)/hs)*iv.mpf(CS[('Q2', ph)])*cf
    Xr = NPhi*iv.log(r) + p1/r + S2y/(2*r**int(2)) - Labs
    Xrp = NPhi*iv.log(R) + (rho**int(2)/hs)*iv.mpf(CS[('LG', ph)])*cf - Labs
    sig = w1/2
    corr = 2*iv.log(2*r) + iv.log(1/sig) + sig*S1w/w1 + sig**int(2)*S2w/w1**int(2)
    Gt = iv.mpf(max(up(-Elo + Xr), up(Xrp))) + corr
    return up(tau*(Elo - gro + V1 + Gt))

def floats(C):
    f = lambda x: (float(mp.mpf(x.a)) + float(mp.mpf(x.b)))/float(2.0) if hasattr(x, 'a') else float(x)
    return dict(w1=f(C['w1']), Bs=f(C['Bs']), A0=f(C['A0']), hP=f(C['hP']),
                Pinf=f(C['Pinf']), cl=f(C['cl']), A1s=f(C['A1s']), c6=f(C['c6']),
                z0=f(C['z0']), aD=int(C['aD']))

def slope_f(d, k, D2, rL, lam, ph, F, geo, CS, LAT):
    """Same quantity in floating point: used only to rank configurations."""
    g = GEO[geo]; hs = g['hs']; rl = g['rl']
    M = int(2)*k + int(1); rho = (hs*k + float(1.0))/math.sin(ph)
    Fi = lambda y: y*math.sqrt(rho*rho - y*y) + rho*rho*math.asin(y/rho)
    I = Fi(hs*k + g['y0']) - Fi(-hs*k + g['y0'])
    NPlo = I/hs - float(6.0)*rho - M; NPhi = I/hs + float(6.0)*rho + M
    if NPlo <= float(2.0): return None
    s_ = rho/K_SUMS; cf = float(1.0) + float(4.0)*rl/s_ + math.pi*rl*rl/(s_*s_)
    Elo = NPlo*math.log(lam) - rho*rho/hs*CS[('G', ph, lam)]*cf
    w1 = F['w1']; Rd = rho*w1; R = Rd + float(1.0); r = lam*R
    a = F['aD']*d; q = float(1.0)/(rL - float(1.0)); mu = float(M)/(D2 + float(1.0))
    gro = float(2.0)*rL*mu*(F['A0'] + F['Bs']*(lam*R)*(lam*R)) \
          + rL*mu*max(float(0.0), F['A1s'] - float(2.0)*F['A0'])
    tco = rL*max(float(96.0)*D2, float(48.0)*M)/(D2 + float(1.0))
    l1 = math.log(float(120.0)) + F['hP']/float(2.0) + math.log(D2)
    cD = math.log(float(4.0)) + F['hP']
    phij = tco*l1 + rL*mu*cD; phi0 = l1 + rL*mu*cD
    lp = math.log(float(30.0)) + math.log(F['Pinf'])/float(2.0)
    lq = math.log(float(4.0)) + math.log(F['Pinf'])
    rhoj = max(tco*lp + rL*mu*lq, float(2.0)*rL*mu*F['cl'])
    rho0 = max(lp + rL*mu*lq, float(2.0)*rL*mu*F['cl'])
    Qv = Elo - gro - (a*phij + rhoj + q*(a*phi0 + rho0))
    if Qv <= float(0.0): return None
    tau = a*D2*(float(1.0) + q)/Qv
    V1 = float(2.0)*rL*mu*(F['A0'] + F['Bs']*(Rd + float(1.0))*(Rd + float(1.0))) \
         + (F['c6'] + math.log(float(2.0)))*tco + tco*lp + rL*mu*lq
    c = hs/math.pi
    i1 = max(float(LAT['n0']), (RHO0 + rl)*(RHO0 + rl)/c - float(1.0))
    u = lambda x: math.sqrt(c*(x + float(1.0)))
    FL = lambda x: ((u(x)*u(x) - rl*rl)*math.log(u(x) - rl) - u(x)*u(x)/float(2.0) - rl*u(x))/c
    F1 = lambda x: float(2.0)*(u(x) + rl*math.log(u(x) - rl))/c
    F2 = lambda x: float(2.0)*(math.log(u(x) - rl) - rl/(u(x) - rl))/c
    n = NPlo - float(1.0)
    L = LAT['L0'] + (i1 - LAT['n0'])*math.log(RHO0) + FL(n) - FL(i1)
    S1w = LAT['S10'] + (i1 - LAT['n0'])/RHO0 + F1(n) - F1(i1)
    S2w = LAT['S20'] + (i1 - LAT['n0'])/(RHO0*RHO0) + F2(n) - F2(i1)
    Labs = L + n*math.log(w1); z0 = F['z0']
    ann = math.pi*((Rd + z0 + rl*w1)**int(2) - max(float(0.0), Rd - z0 - rl*w1)**int(2))/(hs*w1*w1)
    p1 = NPhi*z0 + ann*(Rd + z0)/float(2.0)
    S2y = Rd*Rd*(rho*rho/hs)*CS[('Q2', ph)]*cf
    Xr = NPhi*math.log(r) + p1/r + S2y/(float(2.0)*r*r) - Labs
    Xrp = NPhi*math.log(R) + (rho*rho/hs)*CS[('LG', ph)]*cf - Labs
    sig = w1/float(2.0)
    corr = float(2.0)*math.log(float(2.0)*r) + math.log(float(1.0)/sig) \
           + sig*S1w/w1 + sig*sig*S2w/(w1*w1)
    return tau*(Elo - gro + V1 + max(-Elo + Xr, Xrp) + corr)

def best(d, F, geo, CS, LAT, k0, D0):
    """Contracting local search on (M, D2), the remaining parameters being swept in
       full at every pass. The window is centred on the current best and halved at
       each pass, so the search refines where the optimum actually lies instead of
       probing a fixed grid. Only the ranking matters here: whatever configuration
       comes out, slope_iv then certifies it."""
    bb = None
    sp = SPREAD
    for _ in range(PASSES):
        spread = (float(-1.0), float(-0.5), float(0.0), float(0.5), float(1.0))
        for tm in spread:
            fm = float(1.0) + sp*tm
            if fm <= float(0.0): continue
            k = max(int(1), int(k0*fm))
            for ph in PHIS:
                for lam in LAMG:
                    for td in spread:
                        fd = float(1.0) + sp*td
                        if fd <= float(0.0): continue
                        D2 = max(int(4), int(D0*fd))
                        for rL in RLS:
                            s = slope_f(d, k, D2, rL, lam, ph, F, geo, CS, LAT)
                            if s is not None and (bb is None or s < bb[int(0)]):
                                bb = (s, k, D2, rL, lam, ph)
        if bb is None: return None
        k0, D0 = bb[int(1)], bb[int(2)]
        sp = sp*float(0.5)
    return bb

def seed(d, F, geo, CS, LAT):
    """Wide sweep on (M, D2) over a decade grid, used for the first cell only.
       Near d = 1 the optimum sits far from the scaling law that warm-starts the
       rest of the run, so a local search around that law finds nothing there."""
    bb = None
    for e in range(int(0), int(43)):
        k = int(round(float(10.0)**(e/float(6.0))))
        for e2 in range(int(12), int(61)):
            D2 = int(round(float(10.0)**(e2/float(6.0))))
            for ph in PHIS:
                for lam in LAMG:
                    for rL in RLS:
                        s = slope_f(d, k, D2, rL, lam, ph, F, geo, CS, LAT)
                        if s is not None and (bb is None or s < bb[int(0)]):
                            bb = (s, k, D2)
    return bb

def table(geo, out):
    C = constants(geo); F = floats(C)
    CS = cell_sums(K_SUMS); LAT = lattice(geo)
    dk = [float(1.0)]
    while dk[-1] < D_MAX: dk.append(dk[-1]*RATIO)
    S = []; t0 = time.time()
    s0 = seed(dk[int(1)], F, geo, CS, LAT)
    if s0 is None:
        print("   %s : no admissible configuration at the first cell." % geo, flush=True)
        return
    st = (s0[int(1)], s0[int(2)])
    print("   %s : seed at d = %.4f -> M = %d, D2 = %d (%.0f s)"
          % (geo, dk[int(1)], st[int(0)], st[int(1)], time.time() - t0), flush=True)
    for i in range(len(dk) - int(1)):
        d = dk[i + int(1)]
        b = best(d, F, geo, CS, LAT, st[int(0)]*math.sqrt(RATIO), st[int(1)]*math.sqrt(RATIO))
        if b is None:
            S.append(float('inf')); continue
        st = (b[int(1)], b[int(2)])
        v = slope_iv(d, b[int(1)], b[int(2)], b[int(3)], b[int(4)], b[int(5)], C, geo, CS, LAT)
        S.append(v*(float(1.0) + SAFETY) if v is not None else float('inf'))
        if i % int(400) == int(0):
            print("   %s : cell %d/%d, %.0f s" % (geo, i, len(dk) - 1, time.time() - t0), flush=True)
    # Running maxima. Before the first certified cell there is no bound to report:
    # those entries are written as null, NOT as 0, which would read as a slope of
    # zero and silently yield an invalid bound.
    P1, P2 = [], []
    m1 = m2 = None
    for i in range(len(S)):
        if math.isfinite(S[i]):
            v1 = S[i]; v2 = S[i]/dk[i]
            m1 = v1 if m1 is None else max(m1, v1)
            m2 = v2 if m2 is None else max(m2, v2)
        P1.append(m1); P2.append(m2)
    ncert = sum(int(1) for v in P1 if v is not None)
    json.dump(dict(dk=dk, PM1=P1, PM2=P2), open(out, "w"))
    print("   %s : table written to %s, %d certified cells out of %d (%.0f s)"
          % (geo, out, ncert, len(P1), time.time() - t0), flush=True)

if __name__ == '__main__':
    print("generation of the certified tables (interval arithmetic)", flush=True)
    table('sq', "table_gamma14.json")
    table('hex', "table_gamma13.json")
    print("done.", flush=True)


==> anc/README.txt <==
Ancillary files of
    "Irrationality measures for Gamma(1/4) and Gamma(1/3)"
    David Niedbala Giraudin

VERIF_gamma.py
    Self-contained verifier. No arguments, no dependency on any external file: the
    slope tables are embedded in the file. Dependency: numpy only.
    Indicative running time: under a minute.

    It checks:
      1. the structural properties of the slope tables, over all 3489 cells
         (PM1 and PM2 nondecreasing, PM2 >= PM1/d, degrees increasing, every cell
         carrying a certified value);
      2. the re-certification of a sample of 60 cells, by an independent local
         search and floating-point evaluation with an outward margin;
      3. the conversion criteria, and the minimality of the threshold m*;
      4. the assembly of the final bounds.

GEN_tables.py
    Generator of the tables, in interval arithmetic. It recomputes the 3489 cells of
    each table for the configuration of the note and writes table_gamma14.json and
    table_gamma13.json. Dependencies: numpy and mpmath.
    Indicative running time: a few minutes per table.

    Each cell is optimised in floating point over the free parameters, then the
    chosen configuration is re-evaluated in interval arithmetic; only the upper
    endpoint of the interval is kept, inflated by a factor 1 + 1e-12. Any admissible
    configuration yields a valid bound, so the optimisation decides how good the
    certified value is, never whether it is correct.

    The two tables embedded in VERIF_gamma.py are the output of this generator, cell
    for cell: every value on which the final bounds depend is certified here, by this
    single procedure, from d = 1 up to d = 1e30.

Expected output:
    mu(Gamma(1/4)) <= 3.201134e26,  then 3.24e26 after the inflation tied to the
                                    threshold;
    mu(Gamma(1/3)) <= 1.715770e26,  then 1.74e26 after the inflation tied to the
                                    threshold.

David Niedbala Giraudin, ORCID 0009-0009-1526-1178.
Technical assistance: Claude (Anthropic).


==> anc/VERIF_gamma.py <==
# -*- coding: utf-8 -*-
"""

David Niedbala Giraudin, ORCID 0009-0009-1526-1178.
Technical assistance: Claude (Anthropic).
VERIF_gamma.py  --  self-contained verifier of the bounds
        mu(Gamma(1/4)) <= 3.24e26   and   mu(Gamma(1/3)) <= 1.74e26
ANCILLARY file. No arguments, no dependency on any external file, no file left over
from an earlier run: the tables are embedded.
Dependencies: numpy only (NOT scipy, NOT mpmath). Plain Python recommended.
What is checked here:
  (1) structural properties of the slope tables, over all 3489 cells;
  (2) re-certification of a SAMPLE of cells, by local search and floating-point
      evaluation with an outward margin;
  (3) full re-execution of the conversion criteria, and minimality of the threshold;
  (4) assembly of the final bound.
The complete certification of the 3489 cells in interval arithmetic is carried out by
the generator script GEN_tables.py, also provided; the tables embedded below are its
output.
"""
import sys, math, json, zlib, base64, struct, time
import numpy as np

# ----------------------------- PARAMETERS (all fixed) ------------------------
N_SAMPLE  = int(60)        # cells re-certified
TOL_CELL  = float(1e-6)    # relative tolerance allowed on a cell
MARGIN    = float(1e-9)    # outward margin of the tests (makes every test harder)
N_GRID    = int(128)       # resolution of the grid of factor configurations
K_SUMS    = int(1000)      # resolution of the per-cell sums (that of the tables)
BETA      = float(0.999)
# -----------------------------------------------------------------------------

def auto_test():
    ok = True
    ok = ok and (int(7) // int(2) == int(3))
    ok = ok and abs(math.log(math.exp(float(1.0))) - float(1.0)) < float(1e-12)
    a = np.array([float(1.0), float(2.0), float(4.0)])
    ok = ok and abs(float(np.sum(np.log(a))) - math.log(float(8.0))) < float(1e-12)
    ok = ok and (int(2)**int(10) == int(1024))
    b = np.bitwise_xor(np.array([int(12)]), np.array([int(10)]))
    ok = ok and int(b[0]) == int(6)
    return ok

if not auto_test():
    print("ARITHMETIC SELF-TEST FAILED: stopping.", flush=True)
    sys.exit(1)
print("arithmetic self-test: OK", flush=True)
T0 = time.time()

def load(blob):
    raw = zlib.decompress(base64.b64decode(blob))
    n = int(struct.unpack('<I', raw[:4])[0])
    v = np.frombuffer(raw[4:4 + 24*n], dtype='<f8').reshape(n, 3)
    return np.array(v[:, 0]), np.array(v[:, 1]), np.array(v[:, 2])

BLOB_SQ = '''eNpE13c4l98bOHArhYgkMyE0aMme5z4h2YpSlC20FJryftt7hozsnT2z9yqrstJAQqFhb/k9n+v6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'''

BLOB_HEX = '''eNpE13c419//OH4jlOyyR1ZJGVH2OvdTFCHaUnaiIZQUEpJ62ntEsvee2XuFShmVPaKQvam+j/d1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'''

# --------------------------- 1. structural tests ------------------------------
def structural(dk, P1, P2, name):
    t1 = bool(np.all(np.diff(P1) >= float(0.0)))
    t2 = bool(np.all(np.diff(P2) >= float(0.0)))
    t3 = bool(np.all(P2 >= P1/dk*(float(1.0) - float(1e-12))))
    t4 = bool(np.all(np.diff(dk) > float(0.0)))
    t5 = bool(np.all(np.isfinite(P1)) and np.all(np.isfinite(P2)) and np.all(P1 > float(0.0)))
    print("  %-11s  PM1 nondecreasing %s | PM2 nondecreasing %s | PM2 >= PM1/d %s | degrees increasing %s | all cells certified %s"
          % (name, t1, t2, t3, t4, t5), flush=True)
    return t1 and t2 and t3 and t4 and t5

# --------------------------- 2. re-certification of a sample ------------------
GEO = {'sq': dict(hs=float(1.0), y0=float(0.25), rl=math.sqrt(float(2.0))),
       'hex': dict(hs=math.sqrt(float(3.0))/float(2.0), y0=float(1.0)/(float(2.0)*math.sqrt(float(3.0))), rl=float(2.0))}
PHIS = (float(0.8), float(0.9), float(1.0), float(1.15), float(1.3), float(1.5708))
LAMG = (float(3.5), float(4.0), float(4.6), float(5.2), float(5.9))
RHO0 = float(200.0)

def cell_sums(K):
    u = np.arange(K)/float(K)
    U, V = np.meshgrid(u, u, indexing='ij')
    RF = np.minimum(float(1.0), np.sqrt((U + float(1.0)/K)**int(2) + (V + float(1.0)/K)**int(2)))
    CS = {}
    for ph in PHIS:
        m = (U*U + V*V <= float(1.0)) & (V <= math.sin(ph))
        rf = RF[m]
        CS[('Q2', ph)] = float(4.0)*float(np.sum(rf*rf))/(K*K)*(float(1.0) + float(1e-9))
        CS[('LG', ph)] = float(4.0)*float(np.sum(np.log1p(rf)))/(K*K)*(float(1.0) + float(1e-9))
        for lam in LAMG:
            CS[('G', ph, lam)] = float(4.0)*float(np.sum(np.log((float(1.0) + rf)/(float(1.0) + rf/(lam*lam)))))/(K*K)*(float(1.0) + float(1e-9)) + float(1e-15)
        del m, rf
    del U, V, RF
    return CS

def lattice(geo):
    n = int(RHO0*float(1.2)) + int(2)
    a = np.arange(-n, n + int(1), dtype=np.int64)
    A, B = np.meshgrid(a, a, indexing='ij')
    A = A.ravel().astype(float); B = B.ravel().astype(float)
    nn = A*A + B*B if geo == 'sq' else A*A - A*B + B*B
    nn = nn[(nn > float(0.0)) & (nn <= RHO0*RHO0)]
    ln = float(0.5)*np.log(np.sort(nn))
    return dict(n0=int(len(ln)), L0=float(np.sum(ln)), S10=float(np.sum(np.exp(-ln))), S20=float(np.sum(np.exp(float(-2.0)*ln))))

def tails(geo, LAT, n):
    g = GEO[geo]; hs = g['hs']; d = g['rl']; c = hs/math.pi
    i1 = max(float(LAT['n0']), (RHO0 + d)*(RHO0 + d)/c - float(1.0))
    u = lambda x: math.sqrt(c*(x + float(1.0)))
    FL = lambda x: ((u(x)*u(x) - d*d)*math.log(u(x) - d) - u(x)*u(x)/float(2.0) - d*u(x))/c
    F1 = lambda x: float(2.0)*(u(x) + d*math.log(u(x) - d))/c
    F2 = lambda x: float(2.0)*(math.log(u(x) - d) - d/(u(x) - d))/c
    L = LAT['L0'] + (i1 - LAT['n0'])*math.log(RHO0) + FL(n) - FL(i1)
    S1 = LAT['S10'] + (i1 - LAT['n0'])/RHO0 + F1(n) - F1(i1)
    S2 = LAT['S20'] + (i1 - LAT['n0'])/(RHO0*RHO0) + F2(n) - F2(i1)
    return L, S1, S2

def slope(d, k, D2, rL, lam, ph, F, geo, CS, LAT):
    g = GEO[geo]; hs = g['hs']; rl = g['rl']
    M = int(2)*k + int(1); rho = (hs*k + float(1.0))/math.sin(ph)
    Fi = lambda y: y*math.sqrt(rho*rho - y*y) + rho*rho*math.asin(y/rho)
    I = Fi(hs*k + g['y0']) - Fi(-hs*k + g['y0'])
    NPlo = I/hs - float(6.0)*rho - M; NPhi = I/hs + float(6.0)*rho + M
    if NPlo <= float(2.0): return None
    s_ = rho/K_SUMS; cf = float(1.0) + float(4.0)*rl/s_ + math.pi*rl*rl/(s_*s_)
    Elo = NPlo*math.log(lam) - rho*rho/hs*CS[('G', ph, lam)]*cf
    w1 = F['w1']; Rd = rho*w1; R = Rd + float(1.0); r = lam*R
    a = float(2.0)*d; q = float(1.0)/(rL - float(1.0)); mu = float(M)/(D2 + float(1.0))
    gro = float(2.0)*rL*mu*(F['A0'] + F['Bs']*(lam*R)*(lam*R)) + rL*mu*max(float(0.0), F['A1s'] - float(2.0)*F['A0'])
    tco = rL*max(float(96.0)*D2, float(48.0)*M)/(D2 + float(1.0))
    l1 = math.log(float(120.0)) + F['hP']/float(2.0) + math.log(D2); cD = math.log(float(4.0)) + F['hP']
    phij = tco*l1 + rL*mu*cD; phi0 = l1 + rL*mu*cD
    lp = math.log(float(30.0)) + math.log(F['Pinf'])/float(2.0); lq = math.log(float(4.0)) + math.log(F['Pinf'])
    rhoj = max(tco*lp + rL*mu*lq, float(2.0)*rL*mu*F['cl']); rho0 = max(lp + rL*mu*lq, float(2.0)*rL*mu*F['cl'])
    Qv = Elo - gro - (a*phij + rhoj + q*(a*phi0 + rho0))
    if Qv <= float(0.0): return None
    tau = a*D2*(float(1.0) + q)/Qv
    V1 = float(2.0)*rL*mu*(F['A0'] + F['Bs']*(Rd + float(1.0))*(Rd + float(1.0))) + (F['c6'] + math.log(float(2.0)))*tco + tco*lp + rL*mu*lq
    L, S1w, S2w = tails(geo, LAT, NPlo - float(1.0))
    Labs = L + (NPlo - float(1.0))*math.log(w1)
    z0 = F['z0']
    ann = math.pi*((Rd + z0 + rl*w1)**int(2) - max(float(0.0), Rd - z0 - rl*w1)**int(2))/(hs*w1*w1)
    p1 = NPhi*z0 + ann*(Rd + z0)/float(2.0)
    S2y = Rd*Rd*(rho*rho/hs)*CS[('Q2', ph)]*cf
    Xr = NPhi*math.log(r) + p1/r + S2y/(float(2.0)*r*r) - Labs
    Xrp = NPhi*math.log(R) + (rho*rho/hs)*CS[('LG', ph)]*cf - Labs
    sig = w1/float(2.0)
    corr = float(2.0)*math.log(float(2.0)*r) + math.log(float(1.0)/sig) + sig*S1w/w1 + sig*sig*S2w/(w1*w1)
    val = tau*(Elo - gro + V1 + max(-Elo + Xr, Xrp) + corr)
    return val*(float(1.0) + MARGIN)

def best(d, F, geo, CS, LAT, k0, D0):
    bb = None
    for _ in range(int(2)):
        for fm in (float(0.6), float(0.8), float(1.0), float(1.25), float(1.6)):
            k = max(int(1), int(k0*fm))
            for ph in PHIS:
                for lam in LAMG:
                    for fd in (float(0.5), float(0.7), float(1.0), float(1.4), float(2.0)):
                        D2 = max(int(4), int(D0*fd))
                        for rL in (float(1.5), float(1.7), float(2.0)):
                            s = slope(d, k, D2, rL, lam, ph, F, geo, CS, LAT)
                            if s is not None and (bb is None or s < bb[int(0)]): bb = (s, k, D2, rL, lam, ph)
        if bb is None: return None
        k0, D0 = bb[int(1)], bb[int(2)]
    return bb

CONST = {
'sq':  dict(w1=float(2.6220575543), Bs=float(0.2284732905), A0=float(1.5582664034), hP=float(1.0397207708),
             Pinf=float(2.8284271247), cl=float(0.0635806519), A1s=float(4.1030183443), c6=float(3.0587645457),
             z0=float(0.9270373387), name='Gamma(1/4)', c=int(4)),
 'hex': dict(w1=float(3.0599080741), Bs=float(0.1937191194), A0=float(0.6983469278), hP=float(0.0000000000),
             Pinf=float(1.0000000000), cl=float(-0.6045997881), A1s=float(1.3966938557), c6=float(2.1639648208),
             z0=float(1.7666387503), name='Gamma(1/3)', c=int(3)),
}

# --------------------------- 3. conversion ------------------------------------
Ta = list(range(int(1), int(2001))); x = float(2000.0)
while x < float(1e30):
    Ta.append(x); x *= float(1.002)
Ta = np.array(Ta, dtype=float)
Tb = np.concatenate([Ta[:int(2000)], Ta[int(2000):]*float(1.002)])
SS = np.arange(int(1), int(41), dtype=float)

def diaz(a):
    best_ = np.zeros_like(Ta)
    for s in range(int(1), int(400)):
        best_ = np.maximum(best_, float(2.0)*(a*s - float(1.0)/Ta)/(s*(s + float(1.0))))
    return best_

def read_table(dk, P1, P2, deg):
    k = np.clip(np.searchsorted(dk, np.maximum(deg, float(1.0)), side='right') - int(1), int(0), int(len(P1) - 1))
    return P1[k], P2[k]

def criteria(dk, P1, P2, D, mc, c, N):
    one = float(1.0)
    def Phi(x, y):
        p2 = read_table(dk, P1, P2, x*D)[int(1)]
        base = p2*(x/mc + c*y/D)
        return np.min(x[..., None]*y[..., None]/SS + (SS + one)/float(2.0)*base[..., None], axis=-1)
    def T2(W, chi, Xm, Ym):
        Ep = np.max(float(4.0)/(SS*SS)*(SS*W[..., None] - chi[..., None]), axis=-1)
        p1, p2 = read_table(dk, P1, P2, Xm*D)
        return (W > float(0.0)) & (Ep*D*mc > (p1 + c*Ym*mc*p2)*(one + MARGIN))
    g = np.arange(N + int(1), dtype=float)/N
    x0, y0 = np.meshgrid(g[:-int(1)], g[:-int(1)], indexing='ij')
    x1, y1 = x0 + one/N, y0 + one/N
    b = float(BETA)/float(3.0); B = float(BETA)
    PF, PG = Phi(x1, y1), Phi(one - x0, one - y0)
    W = np.maximum(b, B - np.maximum(PF, PG))
    chi = (one - x0)*y1 + x1*(one - y0)
    Xm, Ym = np.maximum(x1, one - x0), np.maximum(y1, one - y0)
    c2 = bool((((PF < b*(one - MARGIN)) | (PG < b*(one - MARGIN)) | (PF + PG < B*(one - MARGIN)) | T2(W, chi, Xm, Ym))).all())
    c1 = {}
    for e in (int(1), int(2), int(3)):
        p1e, p2e = read_table(dk, P1, P2, x1*D/e)
        A = e*np.min(x1[..., None]*y1[..., None]/(e*e*SS) + (SS + one)/float(2.0)*((p1e + c*(y1/e)*mc*p2e)/(D*mc))[..., None], axis=-1)
        PR = Phi(one - x0, one - y0)
        Xme, Yme = np.maximum(x1/e, one - x0), np.maximum(y1/e, one - y0)
        c1[e] = bool(((A < float(2.0)*B/float(3.0)*(one - MARGIN)) | (A < (B - PR)*(one - MARGIN)) |
                      ((A < B*(one - MARGIN)) & T2(B - A, chi, Xme, Yme))).all())
    FI = diaz(float(2.0)*BETA/float(3.0))
    m = (Ta >= float(4.0)) & (Ta < D); ta, tb = Ta[m], np.minimum(Tb[m], D)
    k = np.clip(np.searchsorted(dk, D/ta, side='right') - int(1), int(0), int(len(P1) - 1))
    den = FI[m]*D/tb - c*P2[k]/ta
    cr = bool(np.all(den > float(0.0)) and np.all(mc*den > P1[k]*(one + MARGIN)))
    return cr, c2, c1

# --------------------------- execution ----------------------------------------
print("expected running time: about 2 to 6 minutes depending on the machine.", flush=True)
TABLES = {'sq': load(BLOB_SQ), 'hex': load(BLOB_HEX)}
D_OPT = {'sq': float(10.0)**float(13.57), 'hex': float(10.0)**float(13.33)}
print("", flush=True)
print("1. structural properties of the tables (3489 cells each)", flush=True)
okS = True
for geo in ('sq', 'hex'):
    dk, P1, P2 = TABLES[geo]
    okS = structural(dk, P1, P2, CONST[geo]['name']) and okS
print("", flush=True)
print("2. re-certification of a sample of %d cells" % N_SAMPLE, flush=True)
CS = cell_sums(K_SUMS)
RES = {}
for geo in ('sq', 'hex'):
    dk, P1, P2 = TABLES[geo]; F = CONST[geo]; LAT = lattice(geo)
    idx = np.unique(np.linspace(int(len(dk)*0.30), int(len(dk) - 2), N_SAMPLE).astype(int))
    worst = float(0.0); nb = int(0); t0 = time.time()
    for j, i in enumerate(idx):
        d = float(dk[i])
        b = best(d, F, geo, CS, LAT, float(1.1e10)*math.sqrt(d/float(1e16)), float(1.7e12)*math.sqrt(d/float(1e16)))
        if b is None: continue
        ref = float(P1[i]); rat = b[int(0)]/ref; worst = max(worst, rat); nb += int(1)
        if j == int(0):
            dt = time.time() - t0
            print("   %s : %.1f s per cell, that is about %.0f s for the sample" % (F['name'], dt, dt*len(idx)), flush=True)
        if j % int(15) == int(0) and j > int(0):
            print("      %d/%d cells, largest relative excess %.2e" % (j, len(idx), worst - float(1.0)), flush=True)
    print("   %-11s %d cells re-certified, largest relative excess %.3e (tolerance %.0e) : %s"
          % (F['name'], nb, worst - float(1.0), TOL_CELL, "OK" if worst <= float(1.0) + TOL_CELL else "EXCEEDED"), flush=True)
    RES[geo] = worst <= float(1.0) + TOL_CELL
print("", flush=True)
print("3. conversion criteria and minimality of the threshold", flush=True)
MU = {}
for geo in ('sq', 'hex'):
    dk, P1, P2 = TABLES[geo]; F = CONST[geo]; D = D_OPT[geo]; c = F['c']
    lo, hi = float(1e-3), float(1e60)
    for _ in range(int(80)):
        mid = math.sqrt(lo*hi)
        cr, c2, c1 = criteria(dk, P1, P2, D, mid, c, N_GRID)
        if cr and c2 and all(c1.values()): hi = mid
        else: lo = mid
    mc = hi*(float(1.0) + float(1e-6))
    cr, c2, c1 = criteria(dk, P1, P2, D, mc, c, N_GRID)
    cr2, c22, c12 = criteria(dk, P1, P2, D, hi*(float(1.0) - float(1e-5)), c, N_GRID)
    kD = int(np.clip(np.searchsorted(dk, D, side='right') - int(1), int(0), int(len(P1) - 1)))
    mu = float(P1[kD]) + c*mc*float(P2[kD])
    MU[geo] = mu
    print("   %-11s m* = %.6e | criteria at the threshold : %s %s %s" % (F['name'], mc, cr, c2, c1), flush=True)
    print("                 at m*(1-1e-5) : %s %s %s  (at least one must fail)" % (cr2, c22, c12), flush=True)
    print("                 mu <= %.6e  (log10 = %.4f)" % (mu, math.log10(mu)), flush=True)
print("", flush=True)
print("4. summary", flush=True)
print("   structural : %s | sample : %s" % (okS, all(RES.values())), flush=True)
print("   mu(Gamma(1/4)) <= %.4e   then %.4e after the 1 percent inflation of the threshold" % (MU['sq'], MU['sq']*float(1.0101)), flush=True)
print("   mu(Gamma(1/3)) <= %.4e   then %.4e after the 1 percent inflation of the threshold" % (MU['hex'], MU['hex']*float(1.0101)), flush=True)
print("   total running time : %.0f s" % (time.time() - T0), flush=True)

